Exact Minimax One-Bit Unbiased Compression: Heavy-Tail Necessity and Finite-Randomness Approximation

A pointwise-unbiased one-bit compressor reconstructs every real input in expectation while transmitting one bit. For a scalar source $P$ with CDF $F$, mean $m$, and $\mathcal J(P)=\int_{\mathbb R}\sqrt{F(r)(1-F(r))}\,dr$, we prove that the infimum of the source-averaged reconstruction second moment over all public-coin one-bit codes unbiased on $\mathbb R$ is $m^2+\mathcal J(P)^2$. For regular full-support sources, a distribution-centered random-threshold code attains this value; a converse over arbitrary randomized binary encoders and an equality analysis characterize every attaining code up to null sets, bit relabeling, and public-seed refinement. For the Gaussian location family $\mathcal N(\mu,\sigma^2)$ with $|\mu|\le c\sigma$, the equal prior on the endpoint means is least favorable and the minimax value is $\sigma^2\Lambda_c^2$. Exact Gaussian minimax optimality forces a critical heavy tail: at the endpoint means, absolute moments are finite exactly for $p<3$, and $\Pr(W>t)=\Theta(t^{-3}/\sqrt{\log t})$. A Cauchy-mixture robustification inflates the second moment by at most $1/(1-\eta)$ while making every positive-order absolute moment finite. Finite-support public randomness with finite decoder means cannot achieve exact unbiasedness on $\mathbb R$, but a bounded-output approximation using exactly $R$ shared random bits has explicit bias and second-moment bounds converging to the minimax constant. Finally, coordinate allocation communicates exactly $B$ bits per Gaussian-gradient query. On Kim's continuous quadratic hard family, the expected optimization guarantee matches the lower bound in its dependence on $(\sigma,d,B,\varepsilon)$, and a finite-variance high-probability bound incurs only a logarithmic confidence factor.

==> reproduce_all.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
cd "$ROOT"
mkdir -p outputs figures

python scripts/compute_constants.py \
  --digits 80 \
  --output outputs/table2_constants.txt

python scripts/generate_figures.py \
  --output figures/diagnostics.pdf \
  --copy-output outputs/figure1.pdf \
  --report outputs/figure1_diagnostics.txt

python -m pytest -q | tee outputs/pytest.txt

echo "Reproduction complete. Outputs are under $ROOT/outputs/."


==> scripts/compute_constants.py <==
#!/usr/bin/env python3
"""Recompute the exact Gaussian minimax constants in Table 2."""
from __future__ import annotations

import argparse
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

import mpmath as mp

from src.exact_scalar_code import lambda_constant


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--digits", type=int, default=80)
    parser.add_argument("--c", type=str, nargs="*", default=["0", "0.5", "1"])
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    if args.digits < 20:
        raise ValueError("Use at least 20 decimal digits for stable reporting.")

    mp.mp.dps = args.digits
    lines: list[str] = []
    for c_text in args.c:
        c = mp.mpf(c_text)
        if c < 0:
            raise ValueError("c must be nonnegative")
        lam = lambda_constant(c, digits=args.digits)
        lines.extend(
            [
                f"c={c_text}",
                f"  Lambda_c   = {mp.nstr(lam, args.digits)}",
                f"  Lambda_c^2 = {mp.nstr(lam * lam, args.digits)}",
            ]
        )

    output = "\n".join(lines) + "\n"
    print(output, end="")
    if args.output is not None:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(output)


if __name__ == "__main__":
    main()


==> scripts/generate_figures.py <==
#!/usr/bin/env python3
"""Generate Figure 1 and finite-grid diagnostics."""
from __future__ import annotations

import argparse
import sys
import math
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
import shutil

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import cumulative_trapezoid, quad
from scipy.special import ndtr

from src.exact_scalar_code import endpoint_mixture_cdf, finite_grid_constant

mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update(
    {
        "font.size": 8.3,
        "axes.titlesize": 8.8,
        "axes.labelsize": 8.1,
        "xtick.labelsize": 7.2,
        "ytick.labelsize": 7.2,
        "legend.fontsize": 6.8,
    }
)

DEFAULT_OUT = ROOT / "figures" / "diagnostics.pdf"


def phi(x: np.ndarray | float) -> np.ndarray | float:
    return np.exp(-0.5 * np.asarray(x) ** 2) / math.sqrt(2.0 * math.pi)


def Fc(z: np.ndarray | float, c: float) -> np.ndarray | float:
    return endpoint_mixture_cdf(z, c)


def positive_tail_q(z: np.ndarray | float, c: float) -> np.ndarray | float:
    z_arr = np.asarray(z)
    return 0.5 * ndtr(c - z_arr) + 0.5 * ndtr(-c - z_arr)


def lambda_c(c: float) -> float:
    def integrand(z: float) -> float:
        q = float(positive_tail_q(z, c))
        return math.sqrt(max((1.0 - q) * q, 0.0))

    val, _ = quad(integrand, 0.0, 16.0, epsabs=1e-11, epsrel=1e-11, limit=400)
    return 2.0 * val


def exact_risk(a: float, c: float, lam: float, eta: float = 0.0) -> float:
    def integrand(z: float) -> float:
        q = max(float(positive_tail_q(z, c)), 1e-300)
        f = 1.0 - q
        rho = math.sqrt(f * q) / lam
        if eta > 0.0:
            rho = (1.0 - eta) * rho + eta / (math.pi * (1.0 + z * z))
        p_plus = float(ndtr(a - z))
        p_minus = float(ndtr(z + a))
        one_minus_p_minus = float(ndtr(-z - a))
        c_plus = q * q + p_plus * (1.0 - 2.0 * q)
        c_minus = p_minus * q * q + one_minus_p_minus * f * f
        return (c_plus + c_minus) / rho

    value, _ = quad(integrand, 0.0, 16.0, epsabs=2e-10, epsrel=2e-10, limit=500)
    return value


def next_power_two(x: float) -> int:
    return 1 << math.ceil(math.log2(max(1.0, x)))


def make_figure(output: Path) -> str:
    c = 0.5
    lam = lambda_c(c)
    lam2 = lam * lam

    fig, axes = plt.subplots(1, 3, figsize=(11.4, 3.62))

    a_grid = np.linspace(-c, c, 61)
    risk = np.array([exact_risk(float(a), c, lam) for a in a_grid])
    risk_rob = np.array([exact_risk(float(a), c, lam, eta=0.05) for a in a_grid])
    axes[0].plot(a_grid, risk / lam2, label="exact")
    axes[0].plot(a_grid, risk_rob / lam2, linestyle="--", label=r"Cauchy mixture $\eta=0.05$")
    axes[0].axhline(1.0, linewidth=0.8, linestyle=":")
    axes[0].set_xlabel(r"standardized mean $a=\mu/\sigma$")
    axes[0].set_ylabel(r"second moment / $\Lambda_{1/2}^2$")
    axes[0].set_title("(a) Endpoint second-moment risk")
    axes[0].legend(frameon=False)

    z = np.linspace(1.5, 9.0, 2500)
    f = np.asarray(Fc(z, c))
    q = np.maximum(1.0 - f, 1e-300)
    rho = np.sqrt(f * q) / lam
    p = ndtr(c - z)
    w = f / rho
    joint = rho * p
    surv = -cumulative_trapezoid(joint[::-1], z[::-1], initial=0.0)[::-1]

    eta = 0.05
    rho_eta = (1.0 - eta) * rho + eta / (math.pi * (1.0 + z * z))
    w_eta = f / rho_eta
    joint_eta = rho_eta * p
    surv_eta = -cumulative_trapezoid(joint_eta[::-1], z[::-1], initial=0.0)[::-1]

    mask = (w > 10) & (surv > 1e-18)
    mask_eta = (w_eta > 10) & (surv_eta > 1e-18)
    axes[1].loglog(w[mask], surv[mask], label="exact")
    axes[1].loglog(w_eta[mask_eta], surv_eta[mask_eta], linestyle="--", label=r"Cauchy mixture $\eta=0.05$")
    if np.any(mask):
        ww = w[mask]
        ss = surv[mask]
        idx = min(len(ww) - 1, max(0, len(ww) // 2))
        ref = ss[idx] * (ww / ww[idx]) ** (-3.0) * np.sqrt(np.log(ww[idx]) / np.log(ww))
        axes[1].loglog(ww, ref, linestyle=":", linewidth=0.9, label=r"$t^{-3}/\sqrt{\log t}$")
    axes[1].set_xlabel(r"decoded magnitude $t$")
    axes[1].set_ylabel(r"$\Pr(W>t)$")
    axes[1].set_title("(b) Endpoint positive tail")
    axes[1].legend(frameon=False)

    L = 4.5
    eta_coin = 0.05
    ks = np.array([8, 16, 32, 64, 128, 256, 512, 1024, 2048])
    svals = np.array([finite_grid_constant(c, L, int(k)) for k in ks])
    ideal_ratio = (svals * svals) / lam2
    rounded_ratio: list[float] = []
    random_bits: list[int] = []
    for k, sval in zip(ks, svals):
        n = next_power_two(k * (1.0 + eta_coin) / eta_coin)
        rounded_ratio.append((sval * sval) / (1.0 - k / n) / lam2)
        random_bits.append(int(math.log2(n)))
    axes[2].semilogx(ks, ideal_ratio, marker="o", markersize=3, label="finite grid")
    axes[2].semilogx(ks, rounded_ratio, marker="s", markersize=3, linestyle="--", label="finite randomness")
    axes[2].axhline(1.0, linewidth=0.8, linestyle=":")
    axes[2].set_xlabel(r"number of thresholds $K$")
    axes[2].set_ylabel(r"risk bound / $\Lambda_{1/2}^2$")
    axes[2].set_title(r"(c) Finite implementation ($L=4.5$)")
    axes[2].legend(frameon=False)

    fig.tight_layout(w_pad=1.15)
    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, bbox_inches="tight")
    plt.close(fig)

    t = L - c
    clipping = 2.0 * (float(phi(t)) - t * float(ndtr(-t)))
    lines = [
        f"Lambda_1/2 = {lam:.15f}",
        f"Lambda_1/2^2 = {lam2:.15f}",
        f"finite-grid clipping-bias term at L={L}: {clipping:.6e}",
        "K  S^2/Lambda^2  finite-randomness-bound/Lambda^2  R",
    ]
    for k, ideal, rounded, bits in zip(ks, ideal_ratio, rounded_ratio, random_bits):
        lines.append(f"{k:4d} {ideal: .9f} {rounded: .9f} {bits:2d}")
    lines.append(f"wrote {output}")
    return "\n".join(lines) + "\n"


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=DEFAULT_OUT)
    parser.add_argument("--copy-output", type=Path)
    parser.add_argument("--report", type=Path)
    args = parser.parse_args()

    report = make_figure(args.output)
    print(report, end="")
    if args.copy_output is not None:
        args.copy_output.parent.mkdir(parents=True, exist_ok=True)
        shutil.copy2(args.output, args.copy_output)
    if args.report is not None:
        args.report.parent.mkdir(parents=True, exist_ok=True)
        args.report.write_text(report)


if __name__ == "__main__":
    main()


==> src/__init__.py <==
"""Numerical utilities for one-bit unbiased compression experiments."""

from .exact_scalar_code import (
    endpoint_mixture_cdf,
    endpoint_mixture_tail,
    finite_grid_constant,
    lambda_constant,
    scalar_reconstruction,
    threshold_density,
)
from .finite_randomness_code import (
    FiniteGridCode,
    build_finite_grid_code,
    round_probabilities,
)

__all__ = [
    "endpoint_mixture_cdf",
    "endpoint_mixture_tail",
    "finite_grid_constant",
    "lambda_constant",
    "scalar_reconstruction",
    "threshold_density",
    "FiniteGridCode",
    "build_finite_grid_code",
    "round_probabilities",
]


==> src/exact_scalar_code.py <==
#!/usr/bin/env python3
"""Core numerical formulas for the exact Gaussian one-bit code.

The module evaluates the density and decoder appearing in the paper.  It does
not claim to sample the ideal continuous threshold with finite random bits;
the finite-randomness implementation lives in ``finite_randomness_code.py``.
"""
from __future__ import annotations

import math
from typing import SupportsFloat

import mpmath as mp
import numpy as np
from scipy.special import ndtr

ArrayLike = SupportsFloat | np.ndarray


def endpoint_mixture_cdf(z: ArrayLike, c: float) -> np.ndarray | float:
    """CDF of 0.5*N(-c,1)+0.5*N(c,1)."""
    if c < 0:
        raise ValueError("c must be nonnegative")
    z_arr = np.asarray(z, dtype=float)
    value = 0.5 * ndtr(z_arr - c) + 0.5 * ndtr(z_arr + c)
    return float(value) if value.ndim == 0 else value


def endpoint_mixture_tail(z: ArrayLike, c: float) -> np.ndarray | float:
    """Stable upper tail 1-F_c(z)."""
    if c < 0:
        raise ValueError("c must be nonnegative")
    z_arr = np.asarray(z, dtype=float)
    value = 0.5 * ndtr(c - z_arr) + 0.5 * ndtr(-c - z_arr)
    return float(value) if value.ndim == 0 else value


def _mp_normal_cdf(x: mp.mpf) -> mp.mpf:
    return mp.mpf("0.5") * (1 + mp.erf(x / mp.sqrt(2)))


def _mp_endpoint_mixture_cdf(z: mp.mpf, c: mp.mpf) -> mp.mpf:
    return mp.mpf("0.5") * (_mp_normal_cdf(z - c) + _mp_normal_cdf(z + c))


def lambda_constant(c: float | str | mp.mpf, *, digits: int = 80) -> mp.mpf:
    """Return Lambda_c using arbitrary-precision quadrature."""
    if digits < 20:
        raise ValueError("digits must be at least 20")
    old_dps = mp.mp.dps
    mp.mp.dps = digits
    try:
        c_mp = mp.mpf(c)
        if c_mp < 0:
            raise ValueError("c must be nonnegative")

        def integrand(z: mp.mpf) -> mp.mpf:
            f = _mp_endpoint_mixture_cdf(z, c_mp)
            return mp.sqrt(f * (1 - f))

        return 2 * mp.quad(integrand, [0, mp.inf])
    finally:
        mp.mp.dps = old_dps


def threshold_density(
    z: ArrayLike,
    c: float,
    *,
    lambda_value: float | None = None,
) -> np.ndarray | float:
    """Evaluate rho_c(z)=sqrt(F_c(z)(1-F_c(z)))/Lambda_c."""
    lam = float(lambda_constant(c, digits=50)) if lambda_value is None else float(lambda_value)
    if lam <= 0:
        raise ValueError("lambda_value must be positive")
    f = np.asarray(endpoint_mixture_cdf(z, c), dtype=float)
    value = np.sqrt(np.clip(f * (1.0 - f), 0.0, None)) / lam
    return float(value) if value.ndim == 0 else value


def scalar_reconstruction(
    x: float,
    threshold: float,
    *,
    sigma: float,
    c: float,
    lambda_value: float | None = None,
) -> float:
    """Decode one comparison bit for a supplied ideal threshold.

    The caller supplies the public threshold.  The returned value is the exact
    mathematical decoder output corresponding to equation (12) of the paper.
    """
    if sigma <= 0:
        raise ValueError("sigma must be positive")
    lam = float(lambda_constant(c, digits=50)) if lambda_value is None else float(lambda_value)
    rho = float(threshold_density(threshold, c, lambda_value=lam))
    if not math.isfinite(rho) or rho <= 0:
        raise ValueError("threshold density must be finite and positive")
    f = float(endpoint_mixture_cdf(threshold, c))
    message = 1.0 if x / sigma >= threshold else 0.0
    return sigma * (message - (1.0 - f)) / rho


def finite_grid_constant(c: float, L: float, K: int) -> float:
    """Return S_{K,L} for the midpoint grid."""
    if c < 0:
        raise ValueError("c must be nonnegative")
    if L <= c:
        raise ValueError("L must exceed c")
    if K <= 0 or K % 2:
        raise ValueError("K must be a positive even integer")
    delta = 2.0 * L / K
    thresholds = -L + (np.arange(K, dtype=float) + 0.5) * delta
    f = np.asarray(endpoint_mixture_cdf(thresholds, c), dtype=float)
    return float(delta * np.sqrt(np.clip(f * (1.0 - f), 0.0, None)).sum())


==> src/finite_randomness_code.py <==
#!/usr/bin/env python3
"""Finite-randomness midpoint-grid implementation from Theorem 8."""
from __future__ import annotations

from dataclasses import dataclass
import math

import numpy as np
from scipy.special import ndtr

from .exact_scalar_code import endpoint_mixture_cdf, finite_grid_constant


@dataclass(frozen=True)
class FiniteGridCode:
    c: float
    L: float
    K: int
    R: int
    delta: float
    thresholds: np.ndarray
    q: np.ndarray
    S: float
    ideal_probabilities: np.ndarray
    counts: np.ndarray
    probabilities: np.ndarray

    @property
    def N(self) -> int:
        return 1 << self.R

    @property
    def bias_bound_standardized(self) -> float:
        t = self.L - self.c
        phi = math.exp(-0.5 * t * t) / math.sqrt(2.0 * math.pi)
        upper_tail = float(ndtr(-t))
        return self.L / self.K + 2.0 * (phi - t * upper_tail)

    @property
    def second_moment_bound_standardized(self) -> float:
        return self.S * self.S / (1.0 - self.K / self.N)

    @property
    def output_bound_standardized(self) -> float:
        return self.delta * self.N

    def conditional_mean_standardized(self, x: float) -> float:
        indicators = (x >= self.thresholds).astype(float)
        return float(self.delta * np.sum(indicators - self.q))

    def seed_to_index(self, seed_state: int) -> int:
        if not 0 <= seed_state < self.N:
            raise ValueError(f"seed_state must lie in [0,{self.N})")
        return int(np.searchsorted(np.cumsum(self.counts), seed_state, side="right"))

    def decode(self, x: float, seed_state: int, *, sigma: float = 1.0) -> float:
        if sigma <= 0:
            raise ValueError("sigma must be positive")
        i = self.seed_to_index(seed_state)
        message = 1.0 if x / sigma >= self.thresholds[i] else 0.0
        return sigma * self.delta * (message - self.q[i]) / self.probabilities[i]

    def direct_second_moment_standardized(self, a: float) -> float:
        """Exact finite sum for X~N(a,1), useful for tests/diagnostics."""
        p = ndtr(a - self.thresholds)
        numerator = p * (1.0 - self.q) ** 2 + (1.0 - p) * self.q**2
        return float(np.sum(self.delta**2 * numerator / self.probabilities))


def round_probabilities(ideal_probabilities: np.ndarray, N: int) -> np.ndarray:
    """Implement Lemma 16's positive dyadic probability rounding."""
    probs = np.asarray(ideal_probabilities, dtype=float)
    if probs.ndim != 1 or len(probs) == 0:
        raise ValueError("ideal_probabilities must be a nonempty vector")
    if np.any(probs <= 0) or not np.isclose(probs.sum(), 1.0, atol=1e-12):
        raise ValueError("ideal probabilities must be positive and sum to one")
    K = len(probs)
    if N <= K:
        raise ValueError("N must exceed K")

    raw = (N - K) * probs
    counts = np.floor(raw).astype(np.int64) + 1
    remaining = int(N - counts.sum())
    if remaining < 0:
        raise RuntimeError("rounding construction produced too many states")

    # The theorem permits arbitrary distribution of the remaining states.
    # Assigning them to the largest fractional remainders improves fidelity.
    if remaining:
        fractional = raw - np.floor(raw)
        order = np.argsort(-fractional, kind="stable")
        counts[order[:remaining]] += 1

    if counts.sum() != N or np.any(counts < 1):
        raise RuntimeError("invalid rounded probability counts")
    lower = (1.0 - K / N) * probs
    if np.any(counts / N + 1e-15 < lower):
        raise RuntimeError("probability-rounding lower bound failed")
    return counts


def build_finite_grid_code(c: float, L: float, K: int, R: int) -> FiniteGridCode:
    if c < 0:
        raise ValueError("c must be nonnegative")
    if L <= c:
        raise ValueError("L must exceed c")
    if K <= 0 or K % 2:
        raise ValueError("K must be a positive even integer")
    if R <= 0:
        raise ValueError("R must be positive")
    N = 1 << R
    if N <= K:
        raise ValueError("2**R must exceed K")

    delta = 2.0 * L / K
    thresholds = -L + (np.arange(K, dtype=float) + 0.5) * delta
    f = np.asarray(endpoint_mixture_cdf(thresholds, c), dtype=float)
    q = 1.0 - f
    S = finite_grid_constant(c, L, K)
    ideal = delta * np.sqrt(np.clip(q * (1.0 - q), 0.0, None)) / S
    counts = round_probabilities(ideal, N)
    probabilities = counts.astype(float) / N
    return FiniteGridCode(
        c=c,
        L=L,
        K=K,
        R=R,
        delta=delta,
        thresholds=thresholds,
        q=q,
        S=S,
        ideal_probabilities=ideal,
        counts=counts,
        probabilities=probabilities,
    )


==> tests/test_constants.py <==
from __future__ import annotations

import pytest

from src.exact_scalar_code import lambda_constant


@pytest.mark.parametrize(
    ("c", "expected_lambda", "expected_square"),
    [
        (0.0, 1.6147438534, 2.6073977122),
        (0.5, 1.7938748654, 3.2179870327),
        (1.0, 2.1943083796, 4.8149892647),
    ],
)
def test_table2_constants(c: float, expected_lambda: float, expected_square: float) -> None:
    value = float(lambda_constant(c, digits=60))
    assert value == pytest.approx(expected_lambda, abs=5e-10)
    assert value * value == pytest.approx(expected_square, abs=5e-10)


==> tests/test_finite_grid_bounds.py <==
from __future__ import annotations

import math

import numpy as np
import pytest

from src.exact_scalar_code import lambda_constant
from src.finite_randomness_code import build_finite_grid_code


def test_midpoint_staircase_and_output_bounds() -> None:
    code = build_finite_grid_code(c=0.5, L=4.5, K=128, R=12)
    for x in np.linspace(-7.0, 7.0, 281):
        clipped = min(max(float(x), -code.L), code.L)
        assert abs(code.conditional_mean_standardized(float(x)) - clipped) <= code.L / code.K + 1e-12
    for seed in (0, code.N // 3, code.N - 1):
        value = code.decode(0.37, seed)
        assert abs(value) <= code.output_bound_standardized + 1e-12


def test_endpoint_risk_respects_theorem_bound() -> None:
    code = build_finite_grid_code(c=0.5, L=4.5, K=256, R=13)
    grid = np.linspace(-0.5, 0.5, 41)
    risks = np.array([code.direct_second_moment_standardized(float(a)) for a in grid])
    assert risks.max() <= code.second_moment_bound_standardized * (1.0 + 1e-12)
    assert risks[0] == pytest.approx(risks[-1], abs=2e-12)


def test_finite_grid_constant_is_close_to_lambda() -> None:
    code = build_finite_grid_code(c=0.5, L=5.5, K=2048, R=17)
    lam = float(lambda_constant(0.5, digits=60))
    # This is a diagnostic convergence check, not a proof of the theorem.
    assert abs(code.S - lam) < 2e-3
    assert code.bias_bound_standardized < 4e-3
    assert math.isfinite(code.second_moment_bound_standardized)


==> tests/test_probability_rounding.py <==
from __future__ import annotations

import numpy as np
import pytest

from src.finite_randomness_code import round_probabilities


@pytest.mark.parametrize(("K", "R"), [(8, 8), (32, 10), (128, 13)])
def test_probability_rounding_lemma(K: int, R: int) -> None:
    x = np.linspace(0.2, 2.0, K)
    ideal = x / x.sum()
    N = 1 << R
    counts = round_probabilities(ideal, N)
    actual = counts / N
    assert counts.dtype.kind in "iu"
    assert np.all(counts >= 1)
    assert counts.sum() == N
    assert np.all(actual + 1e-15 >= (1.0 - K / N) * ideal)


def test_probability_rounding_rejects_insufficient_states() -> None:
    with pytest.raises(ValueError):
        round_probabilities(np.array([0.4, 0.6]), 2)

